Learning Multimodal VAEs through Mutual Supervision

Multimodal VAEs seek to model the joint distribution over heterogeneous data (e.g.\ vision, language), whilst also capturing a shared representation across such modalities. Prior work has typically combined information from the modalities by reconciling idiosyncratic representations directly in the recognition model through explicit products, mixtures, or other such factorisations. Here we introduce a novel alternative, the MEME, that avoids such explicit combinations by repurposing semi-supervised VAEs to combine information between modalities implicitly through mutual supervision. This formulation naturally allows learning from partially-observed data where some modalities can be entirely missing -- something that most existing approaches either cannot handle, or do so to a limited extent. We demonstrate that MEME outperforms baselines on standard metrics across both partial and complete observation schemes on the MNIST-SVHN (image-image) and CUB (image-text) datasets. We also contrast the quality of the representations learnt by mutual supervision against standard approaches and observe interesting trends in its ability to capture relatedness between data.

==> media/SNR_plotter.py <==
import numpy as np
import pandas as pd
import matplotlib.pyplot as plt


df_d = pd.read_csv("run-digits_ccvae_snr_1.0_a2b_None_seed_1-tag-data_sup_SNR_classifer_1st.csv")
df_no_d =  pd.read_csv("run-digits_ccvae_snr_no_d_1.0_a2b_None_seed_1-tag-data_sup_SNR_classifer_1st.csv")

plt.title("Signal to Noise ration for classifier parameters")
plt.plot(df_d['Step'], df_d['Value'], label='Stop Gradient')
plt.plot(df_no_d['Step'], df_no_d['Value'], label='Vanilla')
plt.legend()
plt.ylabel('SNR')
plt.xlabel('Iteration')
plt.savefig('snr_classifier.png')

plt.clf()
df_d = pd.read_csv("run-digits_ccvae_snr_1.0_a2b_None_seed_1-tag-data_sup_SNR_enc_loc.csv")
df_no_d =  pd.read_csv("run-digits_ccvae_snr_no_d_1.0_a2b_None_seed_1-tag-data_sup_SNR_enc_loc.csv")

plt.title("Signal to Noise ration for encoder parameters")
plt.plot(df_d['Step'], df_d['Value'], label='Stop Gradient')
plt.plot(df_no_d['Step'], df_no_d['Value'], label='Vanilla')
plt.legend()
plt.ylabel('SNR')
plt.xlabel('Iteration')
plt.savefig('snr_encoder.png')

==> media/abs_fig/ccvae.py <==
from matplotlib import pyplot as plt
import numpy as np
import math

def gaussian(x, alpha, r):
        return 1./(math.sqrt(alpha*math.pi))*np.exp(-np.power((x - r), 2.) / (2 * alpha))

var_1, mean_1 = 0.1, 0.0
var_2, mean_2 = 0.5, 0.0
x = np.linspace(-3, 3, 100)
val_1 = gaussian(x, var_1, mean_1)
val_2 = gaussian(x, var_2, mean_2)
plt.fill_between(x, val_1, alpha=0.3, label='expert 1')
plt.fill_between(x, val_2, alpha=0.3, label='expert 2')
# plt.fill_between(x, 0.5 * (val_1 + val_2), alpha=0.5, label='MoE')
plt.legend()
plt.yticks([])
plt.xticks([])
plt.gca().spines['left'].set_visible(False)
plt.gca().spines['right'].set_visible(False)
plt.gca().spines['top'].set_visible(False)

plt.show()





==> media/abs_fig/guassians.py <==
from matplotlib import pyplot as plt
import numpy as np
import math

def gaussian(x, alpha, r):
        return 1./(math.sqrt(alpha*math.pi))*np.exp(-np.power((x - r), 2.) / (2 * alpha))

var_1, mean_1 = 0.1, 1.0
var_2, mean_2 = 0.5, -1.0
mean_mix = (mean_2 * var_1 + mean_1 * var_2) / (var_1 + var_2)
var_mix = (var_1 * var_2) / (var_1 + var_2)
x = np.linspace(-4, 3, 100)
plt.fill_between(x, gaussian(x, var_1, mean_1), alpha=0.3, label='expert 1')
plt.fill_between(x, gaussian(x, var_2, mean_2), alpha=0.3, label='expert 2')
plt.fill_between(x, gaussian(x, var_mix, mean_mix), alpha=0.5, label='PoE')
plt.legend()
plt.yticks([])
plt.xticks([])
plt.gca().spines['left'].set_visible(False)
plt.gca().spines['right'].set_visible(False)
plt.gca().spines['top'].set_visible(False)

plt.show()





==> media/abs_fig/moe.py <==
from matplotlib import pyplot as plt
import numpy as np
import math

def gaussian(x, alpha, r):
        return 1./(math.sqrt(alpha*math.pi))*np.exp(-np.power((x - r), 2.) / (2 * alpha))

var_1, mean_1 = 0.1, 1.0
var_2, mean_2 = 0.5, -1.0
x = np.linspace(-4, 3, 100)
val_1 = gaussian(x, var_1, mean_1)
val_2 = gaussian(x, var_2, mean_2)
plt.fill_between(x, val_1, alpha=0.3, label='expert 1')
plt.fill_between(x, val_2, alpha=0.3, label='expert 2')
plt.fill_between(x, 0.5 * (val_1 + val_2), alpha=0.5, label='MoE')
plt.legend()
plt.yticks([])
plt.xticks([])
plt.gca().spines['left'].set_visible(False)
plt.gca().spines['right'].set_visible(False)
plt.gca().spines['top'].set_visible(False)

plt.show()




